Transverse dynamics of charmed hadrons in ultra-relativistic nuclear collisions

Transverse momentum $p_{\rm T}$ spectra and anisotropic flow distributions are studied for charmonia and charmed hadrons produced in Pb-Pb collisions and measured with the ALICE detector at the CERN Large Hadron Collider (LHC). The investigations are performed within the framework of the Statistical Hadronization Model with the transverse dynamics evaluated using predictions from relativistic viscous hydrodynamics as implemented in the computer codes MUSIC and FluiduM. With this essentially parameter-free approach, mostly good agreement is obtained for $p_{\rm T}$ spectra in the range $p_{\rm T}$ $< 10$ GeV/c. The calculations suggest a hardening of the ${\rm J}/\psi$ $p_{\rm T}$ distribution for more central collisions while the data show the opposite trend. The observed wide distribution in $p_{\rm T}$ of anisotropic flow coefficients v$_2$ and v$_3$ for charmonia is also well reproduced, while their magnitude is generally somewhat over predicted. This finding may be connected to a difference in spatial distribution between light and charmed hadrons due to a different diffusion of light and heavy quarks in the hot fireball.

==> anc/Dc1865zer.txt <==
pT DeltapT dNdpT dNdpTError
0.1795 0.159 0.495664 0.0832129
0.3385 0.159 0.946754 0.15893
0.4975 0.159 1.41124 0.23688
0.6565 0.159 1.87844 0.315284
0.8155 0.159 2.32634 0.39046
0.9745 0.159 2.72644 0.457629
1.1335 0.159 3.04721 0.511473
1.2925 0.159 3.26876 0.548663
1.4515 0.159 3.37958 0.56734
1.6105 0.159 3.37914 0.568177
1.7695 0.159 3.27699 0.553095
1.9285 0.159 3.09034 0.523364
2.0875 0.159 2.84078 0.482354
2.2465 0.159 2.5511 0.433978
2.4055 0.159 2.24266 0.381969
2.5645 0.159 1.9336 0.329532
2.7235 0.159 1.63796 0.279157
2.8825 0.159 1.36545 0.232591
3.0415 0.159 1.12186 0.190887
3.2005 0.159 0.909712 0.15452
3.3595 0.159 0.729018 0.123526
3.5185 0.159 0.578071 0.0976317
3.6775 0.159 0.454598 0.0764591
3.8365 0.159 0.35571 0.0595203
3.9955 0.159 0.276501 0.0459697
4.1545 0.159 0.21375 0.0352542
4.3135 0.159 0.164516 0.0268673
4.4725 0.159 0.126212 0.0203632
4.6315 0.159 0.096631 0.0153609
4.7905 0.159 0.0739306 0.0115419
4.9495 0.159 0.0566023 0.00864569
5.1085 0.159 0.043431 0.00646227
5.2675 0.159 0.0334516 0.00482492
5.4265 0.159 0.0259068 0.0036028
5.5855 0.159 0.0202078 0.00269435
5.7445 0.159 0.015902 0.00202146
5.9035 0.159 0.0126432 0.00152454
6.0625 0.159 0.0101693 0.00115845
6.2215 0.159 0.00828228 0.000889208
6.3805 0.159 0.00684439 0.000693219
6.5395 0.159 0.00573376 0.000549602
6.6985 0.159 0.00486258 0.000443373
6.8575 0.159 0.00417208 0.000364589
7.0165 0.159 0.0036185 0.000305901
7.1755 0.159 0.00316926 0.0002619
7.3345 0.159 0.00280011 0.000228613
7.4935 0.159 0.00249294 0.000203137
7.6525 0.159 0.00223423 0.000183352
7.8115 0.159 0.0020138 0.000167719
7.9705 0.159 0.00182398 0.00015512
8.1295 0.159 0.00165894 0.000144749
8.2885 0.159 0.00151421 0.00013602
8.4475 0.159 0.00138634 0.000128515
8.6065 0.159 0.00127262 0.000121929
8.7655 0.159 0.00117091 0.000116044
8.9245 0.159 0.00107952 0.000110705
9.0835 0.159 0.000997102 0.000105805
9.2425 0.159 0.00092245 0.00010125
9.4015 0.159 0.000854633 9.69827e-05
9.5605 0.159 0.000792866 9.29603e-05
9.7195 0.159 0.000736485 8.91514e-05
9.8785 0.159 0.000684926 8.55341e-05
10.0375 0.159 0.000637673 8.20869e-05
10.1965 0.159 0.000594308 7.87978e-05
10.3555 0.159 0.000554452 7.56553e-05
10.5145 0.159 0.00051777 7.26504e-05
10.6735 0.159 0.000483967 6.97751e-05
10.8325 0.159 0.000452779 6.70227e-05
10.9915 0.159 0.000423971 6.43873e-05
11.1505 0.159 0.000397334 6.18635e-05
11.3095 0.159 0.000372677 5.94464e-05
11.4685 0.159 0.000349831 5.71312e-05
11.6275 0.159 0.000328643 5.49137e-05
11.7865 0.159 0.000308974 5.27898e-05
11.9455 0.159 0.000290699 5.07554e-05
12.1045 0.159 0.000273703 4.88069e-05
12.2635 0.159 0.000257885 4.69405e-05
12.4225 0.159 0.000243149 4.51529e-05
12.5815 0.159 0.000229412 4.34406e-05
12.7405 0.159 0.000216594 4.18004e-05
12.8995 0.159 0.000204626 4.02293e-05
13.0585 0.159 0.000193441 3.87243e-05
13.2175 0.159 0.000182982 3.72824e-05
13.3765 0.159 0.000173195 3.59009e-05
13.5355 0.159 0.000164028 3.45773e-05
13.6945 0.159 0.000155438 3.33089e-05
13.8535 0.159 0.000147382 3.20932e-05
14.0125 0.159 0.000139821 3.09281e-05
14.1715 0.159 0.000132722 2.98112e-05
14.3305 0.159 0.000126051 2.87405e-05
14.4895 0.159 0.000119779 2.77138e-05
14.6485 0.159 0.000113878 2.67292e-05
14.8075 0.159 0.000108322 2.57849e-05
14.9665 0.159 0.000103089 2.4879e-05
15.1255 0.159 9.81573e-05 2.40099e-05
15.2845 0.159 9.3506e-05 2.31758e-05
15.4435 0.159 8.9117e-05 2.23754e-05
15.6025 0.159 8.49733e-05 2.1607e-05
15.7615 0.159 8.10591e-05 2.08693e-05
15.9205 0.159 7.73596e-05 2.01609e-05


==> anc/Dc1865zerRAA.txt <==
pT DeltapT RAA RAAError
0.1795 0.159 0.412325 0.0659792
0.3385 0.159 0.43381 0.0697426
0.4975 0.159 0.467321 0.0756123
0.6565 0.159 0.511267 0.0833098
0.8155 0.159 0.563563 0.09247
0.9745 0.159 0.621693 0.102652
1.1335 0.159 0.68209 0.113231
1.2925 0.159 0.742153 0.123752
1.4515 0.159 0.79877 0.133669
1.6105 0.159 0.848857 0.142442
1.7695 0.159 0.889616 0.149581
1.9285 0.159 0.918764 0.154687
2.0875 0.159 0.934717 0.157481
2.2465 0.159 0.936702 0.157829
2.4055 0.159 0.92478 0.15574
2.5645 0.159 0.89978 0.151362
2.7235 0.159 0.863174 0.14495
2.8825 0.159 0.816899 0.136844
3.0415 0.159 0.763171 0.127433
3.2005 0.159 0.704298 0.117121
3.3595 0.159 0.642521 0.1063
3.5185 0.159 0.579891 0.09533
3.6775 0.159 0.518754 0.0846212
3.8365 0.159 0.461335 0.0745637
3.9955 0.159 0.407113 0.0650664
4.1545 0.159 0.356819 0.0562569
4.3135 0.159 0.310908 0.0482152
4.4725 0.159 0.269599 0.0409795
4.6315 0.159 0.232917 0.0345542
4.7905 0.159 0.200733 0.0289169
4.9495 0.159 0.172808 0.0240256
5.1085 0.159 0.148826 0.019825
5.2675 0.159 0.128427 0.0162518
5.4265 0.159 0.111229 0.0132394
5.5855 0.159 0.09685 0.0107209
5.7445 0.159 0.0849223 0.00863163
5.9035 0.159 0.0751007 0.00691128
6.0625 0.159 0.0670694 0.00550452
6.2215 0.159 0.0605453 0.00436176
6.3805 0.159 0.0553629 0.00345403
6.5395 0.159 0.0512331 0.00273064
6.6985 0.159 0.0479171 0.00214983
6.8575 0.159 0.0452681 0.00168582
7.0165 0.159 0.0431619 0.0013169
7.1755 0.159 0.0414949 0.00102492
7.3345 0.159 0.0401813 0.000794827
7.4935 0.159 0.0391505 0.000614267
7.6525 0.159 0.0383448 0.000473142
7.8115 0.159 0.0377175 0.000363262
7.9705 0.159 0.0372308 0.000278024
8.1295 0.159 0.0368547 0.000212137
8.2885 0.159 0.0365649 0.000161383
8.4475 0.159 0.0363424 0.000122416
8.6065 0.159 0.0361722 9.25941e-05
8.7655 0.159 0.0360423 6.98428e-05
8.9245 0.159 0.0359435 5.25381e-05
9.0835 0.159 0.0358703 3.97083e-05
9.2425 0.159 0.0358146 2.99571e-05
9.4015 0.159 0.0357723 2.25511e-05
9.5605 0.159 0.0357403 1.69399e-05
9.7195 0.159 0.0357161 1.26983e-05
9.8785 0.159 0.0356982 9.57462e-06
10.0375 0.159 0.0356844 7.15039e-06
10.1965 0.159 0.035674 5.32954e-06
10.3555 0.159 0.0356662 3.96473e-06
10.5145 0.159 0.0356604 2.94386e-06
10.6735 0.159 0.035656 2.18177e-06
10.8325 0.159 0.0356528 1.614e-06
10.9915 0.159 0.0356504 1.1918e-06
11.1505 0.159 0.0356486 8.78453e-07
11.3095 0.159 0.0356473 6.46333e-07
11.4685 0.159 0.0356463 4.747e-07
11.6275 0.159 0.0356456 3.48789e-07
11.7865 0.159 0.035645 2.5735e-07
11.9455 0.159 0.0356446 1.8962e-07
12.1045 0.159 0.0356444 1.39522e-07
12.2635 0.159 0.0356441 1.0252e-07
12.4225 0.159 0.035644 7.52307e-08
12.5815 0.159 0.0356439 5.51312e-08
12.7405 0.159 0.0356438 4.03483e-08
12.8995 0.159 0.0356437 2.94908e-08
13.0585 0.159 0.0356437 2.15264e-08
13.2175 0.159 0.0356437 1.56928e-08
13.3765 0.159 0.0356436 1.14248e-08
13.5355 0.159 0.0356436 8.30697e-09
13.6945 0.159 0.0356436 6.03193e-09
13.8535 0.159 0.0356436 4.37425e-09
14.0125 0.159 0.0356436 0
14.1715 0.159 0.0356436 0
14.3305 0.159 0.0356436 0
14.4895 0.159 0.0356436 0
14.6485 0.159 0.0356436 0
14.8075 0.159 0.0356436 0
14.9665 0.159 0.0356436 0
15.1255 0.159 0.0356436 0
15.2845 0.159 0.0356436 0
15.4435 0.159 0.0356436 0
15.6025 0.159 0.0356436 0
15.7615 0.159 0.0356436 0
15.9205 0.159 0.0356436 0


==> anc/JPsiSpecBinned010.txt <==
pT DeltapT dNdpT dNdpTError
0.575 0.425 0.0119956 0.00293313
1.5 0.5 0.0295895 0.00752419
2.5 0.5 0.0382411 0.0100385
3.5 0.5 0.0311054 0.00828502
4.5 0.5 0.0174071 0.00460097
6 1 0.00467161 0.00117413
8.5 1.5 0.000360994 8.06631e-05
12.5 2.5 3.80735e-05 1.42147e-05


==> anc/JPsiSpecBinned3050.txt <==
pT DeltapT dNdpT dNdpTError
0.825 0.675 0.00255572 0.000471169
2.25 0.75 0.00423502 0.000836383
3.75 0.75 0.002649 0.000538605
5.75 1.25 0.000632087 0.000115406
8.5 1.5 6.10175e-05 8.74657e-06
12.5 2.5 9.38035e-06 1.91947e-06


==> anc/JPsiv2Graph010.txt <==
pT v2 v2Error
0.075 0.000899875 0.000867964
0.225 0.00115242 0.000871481
0.375 0.00165265 0.000874901
0.525 0.00240904 0.000877405
0.675 0.00344474 0.000878525
0.825 0.00476896 0.000876495
0.975 0.0064455 0.000867863
1.125 0.00847798 0.000851376
1.275 0.0109532 0.00083024
1.425 0.0138924 0.000810167
1.575 0.0172733 0.000796115
1.725 0.0210719 0.000789748
1.875 0.0252407 0.000789239
2.025 0.0297154 0.000791107
2.175 0.0344185 0.000792648
2.325 0.0392642 0.000792831
2.475 0.044162 0.000792061
2.625 0.0490052 0.000791684
2.775 0.053661 0.000792691
2.925 0.0580705 0.000795162
3.075 0.0621894 0.000798986
3.225 0.0659944 0.000803836
3.375 0.0693388 0.00080953
3.525 0.0722584 0.000815844
3.675 0.0748308 0.00082313
3.825 0.0770273 0.000832291
3.975 0.0786873 0.000844238
4.125 0.0800264 0.000861512
4.275 0.0810157 0.000885722
4.425 0.0815104 0.000915059
4.575 0.081762 0.000950304
4.725 0.0817215 0.000988125
4.875 0.0813849 0.00102502
5.025 0.0808976 0.00106585
5.175 0.0800669 0.00110639
5.325 0.0789914 0.00115796
5.475 0.0775779 0.00122361
5.625 0.0757887 0.00130191
5.775 0.0737494 0.00140134
5.925 0.0714113 0.00149695
6.075 0.0689434 0.00160987
6.225 0.0662782 0.00171202
6.375 0.0634342 0.0018349
6.525 0.0603704 0.00195997
6.675 0.0570724 0.00211172
6.825 0.0536206 0.00227032
6.975 0.0500366 0.00244713
7.125 0.0464306 0.00262457
7.275 0.0427993 0.00281215
7.425 0.0392439 0.0029975
7.575 0.0357201 0.00319114
7.725 0.0323757 0.00337983
7.875 0.0290936 0.00357566
8.025 0.0261086 0.00376556
8.175 0.0231843 0.00395922
8.325 0.0206796 0.00414243
8.475 0.018214 0.00431552
8.625 0.0162374 0.00447583
8.775 0.0142707 0.00461866
8.925 0.0127603 0.00475262
9.075 0.0113066 0.00487433
9.225 0.0101319 0.00500613
9.375 0.00911786 0.00517043
9.525 0.00829255 0.00538028
9.675 0.00770289 0.00562073
9.825 0.00722702 0.00585024
9.975 0.00690108 0.00602549
10.125 0.0065943 0.00612423
10.275 0.00631703 0.00615787
10.425 0.00606993 0.00615909
10.575 0.00587927 0.00616154
10.725 0.0057476 0.00618651
10.875 0.005719 0.00624263
11.025 0.00573438 0.0063301
11.175 0.00582634 0.00644114
11.325 0.00594011 0.00655709
11.475 0.00602801 0.00665325
11.625 0.00611908 0.00671455
11.775 0.00614516 0.00674402
11.925 0.00617656 0.0067556
12.075 0.00620484 0.00676083
12.225 0.00620952 0.00676328
12.375 0.00623743 0.00676292
12.525 0.00624263 0.00675952
12.675 0.00624965 0.00675262
12.825 0.0062647 0.00674113
12.975 0.00624582 0.00672384
13.125 0.00623428 0.00670083
13.275 0.00622269 0.0066777
13.425 0.00621377 0.00666425
13.575 0.00623139 0.00666588
13.725 0.00625842 0.00668633
13.875 0.00630615 0.00672714
14.025 0.00636064 0.00676884
14.175 0.00638149 0.0067877
14.325 0.00638056 0.0067849
14.475 0.00636452 0.00676754
14.625 0.00631787 0.00673211
14.775 0.00625233 0.00667819
15 0.00617304 0.00661596


==> anc/JPsiv2Graph3050.txt <==
pT v2 v2Error
0.075 0.00346237 0.00133484
0.225 0.00448819 0.00135872
0.375 0.00645107 0.00139355
0.525 0.00931828 0.00144917
0.675 0.0130427 0.00152983
0.825 0.017505 0.00163296
0.975 0.0226995 0.00175839
1.125 0.0285178 0.00190707
1.275 0.0349844 0.00208379
1.425 0.0420509 0.00228611
1.575 0.0496599 0.00250841
1.725 0.0577742 0.00274642
1.875 0.0663497 0.00299466
2.025 0.0753439 0.00324684
2.175 0.0847191 0.00349749
2.325 0.0944344 0.00374353
2.475 0.104435 0.0039846
2.625 0.114636 0.00422401
2.775 0.124903 0.00446448
2.925 0.13512 0.00470421
3.075 0.14519 0.00494407
3.225 0.155035 0.00518598
3.375 0.164448 0.00543325
3.525 0.17336 0.00568486
3.675 0.181766 0.00594488
3.825 0.189553 0.00621868
3.975 0.196398 0.00649761
4.125 0.202477 0.00679559
4.275 0.207663 0.00711916
4.425 0.211674 0.00743951
4.575 0.214834 0.0077898
4.725 0.21709 0.00815289
4.875 0.218494 0.00850546
5.025 0.219095 0.00889835
5.175 0.218844 0.00925185
5.325 0.217579 0.00963206
5.475 0.215186 0.0100114
5.625 0.211766 0.0103613
5.775 0.207022 0.0107389
5.925 0.202065 0.0110177
6.075 0.195952 0.0113071
6.225 0.190146 0.0114838
6.375 0.183199 0.0116253
6.525 0.176296 0.0116733
6.675 0.168279 0.0116511
6.825 0.160266 0.0115469
6.975 0.151586 0.011348
7.125 0.143142 0.0110718
7.275 0.134361 0.010697
7.425 0.125992 0.0102706
7.575 0.117352 0.00975987
7.725 0.109391 0.00925104
7.875 0.10105 0.00867833
8.025 0.0937664 0.0081879
8.175 0.0858596 0.00765436
8.325 0.0794972 0.00727805
8.475 0.0722201 0.0068623
8.625 0.0669506 0.00662586
8.775 0.0606026 0.00635114
8.925 0.0562124 0.00621225
9.075 0.0511664 0.00607583
9.225 0.0471469 0.00603223
9.375 0.0433002 0.00606753
9.525 0.0398117 0.00618895
9.675 0.0371347 0.00637366
9.825 0.0342644 0.00655687
9.975 0.0324067 0.00669286
10.125 0.0301465 0.00674075
10.275 0.0283842 0.00669721
10.425 0.0265806 0.00660197
10.575 0.0249244 0.00653396
10.725 0.0237567 0.00652275
10.875 0.0225573 0.0065611
11.025 0.0219588 0.00666384
11.175 0.0214856 0.00683689
11.325 0.0211875 0.00702936
11.475 0.0209655 0.00717572
11.625 0.0205626 0.00725035
11.775 0.020226 0.0072689
11.925 0.0198462 0.00726671
12.075 0.0195079 0.007262
12.225 0.0192464 0.0072557
12.375 0.0189852 0.00724667
12.525 0.0187683 0.00723318
12.675 0.018557 0.00721283
12.825 0.0183369 0.00718204
12.975 0.018116 0.0071379
13.125 0.0178754 0.0070815
13.275 0.0176632 0.00702663
13.425 0.0175298 0.00699483
13.575 0.0174868 0.00699647
13.725 0.0175413 0.00703708
13.875 0.0177051 0.00712024
14.025 0.0178854 0.00720728
14.175 0.0179541 0.00724676
14.325 0.0179117 0.00724075
14.475 0.0177995 0.00720556
14.625 0.0175928 0.00713172
14.775 0.0172843 0.00701726
15 0.0169411 0.00688643


==> anc/JPsiv3Graph010.txt <==
pT v3 v3Error
0.075 6.14161e-07 0.00173593
0.225 1.50473e-05 0.0017429
0.375 6.44295e-05 0.00174935
0.525 0.000161827 0.00175319
0.675 0.000313671 0.00175286
0.825 0.000521338 0.00174426
0.975 0.000806098 0.00171963
1.125 0.00119091 0.00167585
1.275 0.00174476 0.00161825
1.425 0.00254402 0.00155789
1.575 0.00365939 0.00150535
1.725 0.00517132 0.00146513
1.875 0.00714829 0.00143496
2.025 0.00963668 0.00140893
2.175 0.0126533 0.00138249
2.325 0.0161828 0.0013544
2.475 0.02018 0.00132641
2.625 0.0246037 0.00130201
2.775 0.0293533 0.00128399
2.925 0.0342689 0.00127314
3.075 0.0392549 0.00126879
3.225 0.0442372 0.00126935
3.375 0.0490869 0.0012734
3.525 0.0537091 0.00127991
3.675 0.0581021 0.00128866
3.825 0.0622147 0.00130077
3.975 0.0658329 0.00131912
4.125 0.0691143 0.00134817
4.275 0.0720184 0.00139059
4.425 0.0743189 0.00144478
4.575 0.0763018 0.00150778
4.725 0.077885 0.00157215
4.875 0.0790248 0.00163194
5.025 0.079939 0.0016905
5.175 0.0803184 0.00174947
5.325 0.0803397 0.00182549
5.475 0.0798675 0.00192976
5.625 0.0788232 0.00206458
5.775 0.077422 0.00223174
5.925 0.0754912 0.00240314
6.075 0.0733673 0.00258765
6.225 0.0708503 0.00276384
6.375 0.0680712 0.00296365
6.525 0.0648967 0.00318423
6.675 0.0613724 0.0034509
6.825 0.0575524 0.00374756
6.975 0.0535075 0.00407806
7.125 0.0493537 0.00442439
7.275 0.045101 0.00479228
7.425 0.0408584 0.0051733
7.575 0.0365917 0.00557574
7.725 0.0324601 0.00598976
7.875 0.02837 0.00642365
8.025 0.0245647 0.00686717
8.175 0.020844 0.00732267
8.325 0.0175738 0.00776998
8.475 0.0144179 0.00819948
8.625 0.0118234 0.0086016
8.775 0.00933378 0.00896926
8.925 0.00736118 0.00930356
9.075 0.00553687 0.00960847
9.225 0.00403972 0.00991839
9.375 0.00274414 0.010283
9.525 0.00167124 0.0107282
9.675 0.000847559 0.0112245
9.825 0.0002129 0.0116933
9.975 -0.000244959 0.0120483
10.125 -0.000574483 0.012248
10.275 -0.000831797 0.0123161
10.425 -0.00101423 0.0123187
10.575 -0.00112352 0.0123235
10.725 -0.0012062 0.0123733
10.875 -0.0011844 0.0124853
11.025 -0.00117725 0.0126602
11.175 -0.00110564 0.0128822
11.325 -0.00102065 0.0131141
11.475 -0.000957783 0.0133064
11.625 -0.000859138 0.013429
11.775 -0.000808212 0.013488
11.925 -0.000738632 0.0135112
12.075 -0.000668655 0.0135216
12.225 -0.000623421 0.0135265
12.375 -0.000559129 0.0135258
12.525 -0.000522143 0.013519
12.675 -0.000485235 0.0135052
12.825 -0.00043763 0.0134823
12.975 -0.000399551 0.0134477
13.125 -0.000357201 0.0134017
13.275 -0.000319359 0.0133554
13.425 -0.000289266 0.0133285
13.575 -0.00025594 0.0133318
13.725 -0.000228546 0.0133727
13.875 -0.00020284 0.0134543
14.025 -0.000177305 0.0135377
14.175 -0.000160476 0.0135754
14.325 -0.000144901 0.0135698
14.475 -0.000131996 0.0135351
14.625 -0.000132128 0.0134642
14.775 -0.000132413 0.0133564
15 -0.000127394 0.0132319


==> anc/JPsiv3Graph3050.txt <==
pT v3 v3Error
0.075 1.67821e-06 0.00133483
0.225 4.26432e-05 0.0013575
0.375 0.000185935 0.00138484
0.525 0.000482752 0.00141844
0.675 0.000973446 0.00145377
0.825 0.00166929 0.00148226
0.975 0.00260821 0.00149881
1.125 0.00378219 0.00150668
1.275 0.00523587 0.00151418
1.425 0.00698979 0.00152699
1.575 0.00905906 0.00154917
1.725 0.0114728 0.0015849
1.875 0.0142543 0.00163482
2.025 0.0174175 0.00169518
2.175 0.0209629 0.00176068
2.325 0.0248726 0.00182817
2.475 0.0291081 0.00189819
2.625 0.0336219 0.00197443
2.775 0.0383198 0.00205977
2.925 0.0430858 0.00215317
3.075 0.0478426 0.00225281
3.225 0.0525296 0.00235682
3.375 0.0570195 0.00246372
3.525 0.0612463 0.00257216
3.675 0.0652052 0.00268361
3.825 0.0688354 0.00279999
3.975 0.0719483 0.00291832
4.125 0.0746699 0.00304643
4.275 0.0769426 0.00318754
4.425 0.0785982 0.00333014
4.575 0.0798509 0.00348367
4.725 0.0806623 0.00363633
4.875 0.0810464 0.00377669
5.025 0.0810864 0.00392342
5.175 0.0806883 0.00405117
5.325 0.0798488 0.00418968
5.475 0.0784971 0.00433633
5.625 0.0766593 0.00448473
5.775 0.0742922 0.00465178
5.925 0.0717725 0.00478552
6.075 0.0688566 0.0049144
6.225 0.0660282 0.00499455
6.375 0.0628176 0.00505903
6.525 0.0596068 0.00510131
6.675 0.0560108 0.00514007
6.825 0.0524207 0.00517397
6.975 0.0486406 0.00519744
7.125 0.0449921 0.00521148
7.275 0.0413028 0.00521175
7.425 0.0378248 0.00521108
7.575 0.0343447 0.00520479
7.725 0.0311697 0.00521163
7.875 0.0279587 0.00522181
8.025 0.0251615 0.00526245
8.175 0.0222443 0.00531329
8.325 0.0198731 0.00539569
8.475 0.0173024 0.00547313
8.625 0.0154053 0.00555834
8.775 0.01327 0.00562039
8.925 0.0117632 0.00567519
9.075 0.0101258 0.00572157
9.225 0.00880883 0.00579311
9.375 0.00754697 0.00591529
9.525 0.00638034 0.00609667
9.675 0.00543512 0.00631614
9.825 0.00447954 0.00652525
9.975 0.00384569 0.00667281
10.125 0.00319028 0.00672972
10.275 0.00272637 0.00669044
10.425 0.0022993 0.00659803
10.575 0.00190914 0.0065318
10.725 0.00161263 0.00652146
10.875 0.00129531 0.00656046
11.025 0.00108715 0.00666346
11.175 0.000877066 0.00683669
11.325 0.000699596 0.00702926
11.475 0.000565241 0.00717566
11.625 0.000437254 0.00725033
11.775 0.000347985 0.00726888
11.925 0.000265506 0.0072667
12.075 0.000195993 0.007262
12.225 0.000142552 0.00725569
12.375 9.50182e-05 0.00724667
12.525 4.96275e-05 0.00723318
12.675 9.99637e-06 0.00721283
12.825 -2.30103e-05 0.00718204
12.975 -5.98234e-05 0.0071379
13.125 -8.9268e-05 0.0070815
13.275 -0.000109129 0.00702663
13.425 -0.00012256 0.00699483
13.575 -0.000131072 0.00699647
13.725 -0.00014792 0.00703708
13.875 -0.000165409 0.00712024
14.025 -0.000178343 0.00720728
14.175 -0.000190984 0.00724676
14.325 -0.000202249 0.00724075
14.475 -0.000209982 0.00720556
14.625 -0.000208129 0.00713172
14.775 -0.000206322 0.00701726
15 -0.000209567 0.00688643


==> anc/Lc2286plu.txt <==
pT DeltapT dNdpT dNdpTError
0.1795 0.159 0.175405 0.0351856
0.3385 0.159 0.332221 0.0647298
0.4975 0.159 0.490617 0.0918199
0.6565 0.159 0.649096 0.116241
0.8155 0.159 0.804336 0.138244
0.9745 0.159 0.951489 0.158193
1.1335 0.159 1.08406 0.176213
1.2925 0.159 1.19649 0.19332
1.4515 0.159 1.28362 0.211996
1.6105 0.159 1.34152 0.226795
1.7695 0.159 1.36799 0.235183
1.9285 0.159 1.36281 0.236982
2.0875 0.159 1.32777 0.232648
2.2465 0.159 1.26647 0.223006
2.4055 0.159 1.18379 0.209109
2.5645 0.159 1.08544 0.192116
2.7235 0.159 0.97728 0.173181
2.8825 0.159 0.864892 0.153373
3.0415 0.159 0.753132 0.133605
3.2005 0.159 0.645922 0.114608
3.3595 0.159 0.546149 0.0969135
3.5185 0.159 0.455693 0.0808658
3.6775 0.159 0.375808 0.0666926
3.8365 0.159 0.307063 0.0544966
3.9955 0.159 0.248378 0.044089
4.1545 0.159 0.199054 0.0353457
4.3135 0.159 0.158175 0.0281034
4.4725 0.159 0.12472 0.0221807
4.6315 0.159 0.0976539 0.0173928
4.7905 0.159 0.0759824 0.0135628
4.9495 0.159 0.0587935 0.0105283
5.1085 0.159 0.0452763 0.00814461
5.2675 0.159 0.0347283 0.0062868
5.4265 0.159 0.0265547 0.00484886
5.5855 0.159 0.0202603 0.00374269
5.7445 0.159 0.0154398 0.00289622
5.9035 0.159 0.0117656 0.00225131
6.0625 0.159 0.00897657 0.00176165
6.2215 0.159 0.00686634 0.00139073
6.3805 0.159 0.00528793 0.0011126
6.5395 0.159 0.00410198 0.000902727
6.6985 0.159 0.00320443 0.000742848
6.8575 0.159 0.00252466 0.000620604
7.0165 0.159 0.00200889 0.000526617
7.1755 0.159 0.00161635 0.000453805
7.3345 0.159 0.00131628 0.000396846
7.4935 0.159 0.00108556 0.000351759
7.6525 0.159 0.000906859 0.000315576
7.8115 0.159 0.000767243 0.000286092
7.9705 0.159 0.000657063 0.000261673
8.1295 0.159 0.000569131 0.000241108
8.2885 0.159 0.000498103 0.000223503
8.4475 0.159 0.000439999 0.000208197
8.6065 0.159 0.000391853 0.000194699
8.7655 0.159 0.000351453 0.000182647
8.9245 0.159 0.000317138 0.000171768
9.0835 0.159 0.000287754 0.000161876
9.2425 0.159 0.000262215 0.000152793
9.4015 0.159 0.000239814 0.000144402
9.5605 0.159 0.000220013 0.000136615
9.7195 0.159 0.00020239 0.000129363
9.8785 0.159 0.000186613 0.000122589
10.0375 0.159 0.000172417 0.000116246
10.1965 0.159 0.000159598 0.000110297
10.3555 0.159 0.000147959 0.000104707
10.5145 0.159 0.000137369 9.94499e-05
10.6735 0.159 0.000127706 9.45003e-05
10.8325 0.159 0.000118868 8.98366e-05
10.9915 0.159 0.000110768 8.54393e-05
11.1505 0.159 0.000103331 8.12907e-05
11.3095 0.159 9.64898e-05 7.73745e-05
11.4685 0.159 9.01883e-05 7.3676e-05
11.6275 0.159 8.43759e-05 7.01816e-05
11.7865 0.159 7.90078e-05 6.68785e-05
11.9455 0.159 7.40441e-05 6.37549e-05
12.1045 0.159 6.94491e-05 6.08001e-05
12.2635 0.159 6.51911e-05 5.80037e-05
12.4225 0.159 6.12414e-05 5.53563e-05
12.5815 0.159 5.75743e-05 5.28491e-05
12.7405 0.159 5.41664e-05 5.04738e-05
12.8995 0.159 5.09967e-05 4.82225e-05
13.0585 0.159 4.80458e-05 4.60881e-05
13.2175 0.159 4.52965e-05 4.40638e-05
13.3765 0.159 4.27329e-05 4.21431e-05
13.5355 0.159 4.03406e-05 4.03202e-05
13.6945 0.159 3.81065e-05 3.85894e-05
13.8535 0.159 3.60184e-05 3.69455e-05
14.0125 0.159 3.40653e-05 3.53836e-05
14.1715 0.159 3.22375e-05 3.38991e-05
14.3305 0.159 3.05256e-05 3.24875e-05
14.4895 0.159 2.89211e-05 3.1145e-05
14.6485 0.159 2.74163e-05 2.98676e-05
14.8075 0.159 2.6004e-05 2.86518e-05
14.9665 0.159 2.46778e-05 2.74943e-05
15.1255 0.159 2.34315e-05 2.63917e-05
15.2845 0.159 2.22597e-05 2.53412e-05
15.4435 0.159 2.11572e-05 2.434e-05
15.6025 0.159 2.01193e-05 2.33855e-05
15.7615 0.159 1.91416e-05 2.24751e-05
15.9205 0.159 1.82202e-05 2.16066e-05


==> anc/Lc2286pluRAA.txt <==
pT DeltapT RAA RAAError
0.1795 0.159 0.159714 0.021732
0.3385 0.159 0.169315 0.0234138
0.4975 0.159 0.18526 0.0262066
0.6565 0.159 0.208124 0.0302116
0.8155 0.159 0.238616 0.0355526
0.9745 0.159 0.277478 0.0423595
1.1335 0.159 0.325128 0.0507059
1.2925 0.159 0.382011 0.0606695
1.4515 0.159 0.448043 0.0722356
1.6105 0.159 0.522498 0.085277
1.7695 0.159 0.603886 0.0995329
1.9285 0.159 0.689911 0.114601
2.0875 0.159 0.777536 0.129949
2.2465 0.159 0.863174 0.14495
2.4055 0.159 0.942964 0.158925
2.5645 0.159 1.01311 0.171212
2.7235 0.159 1.07023 0.181217
2.8825 0.159 1.11165 0.188472
3.0415 0.159 1.1356 0.192668
3.2005 0.159 1.14137 0.193678
3.3595 0.159 1.12923 0.191552
3.5185 0.159 1.10042 0.186505
3.6775 0.159 1.05762 0.179009
3.8365 0.159 1.00475 0.169747
3.9955 0.159 0.942608 0.158863
4.1545 0.159 0.873903 0.146829
4.3135 0.159 0.801242 0.134102
4.4725 0.159 0.727019 0.121101
4.6315 0.159 0.653322 0.108192
4.7905 0.159 0.581878 0.095678
4.9495 0.159 0.514035 0.0837947
5.1085 0.159 0.450772 0.0727136
5.2675 0.159 0.392729 0.0625468
5.4265 0.159 0.340246 0.0533539
5.5855 0.159 0.293416 0.0451512
5.7445 0.159 0.252135 0.0379205
5.9035 0.159 0.216151 0.0316176
6.0625 0.159 0.185108 0.0261801
6.2215 0.159 0.158584 0.0215341
6.3805 0.159 0.136493 0.0176648
6.5395 0.159 0.11809 0.0144412
6.6985 0.159 0.10268 0.0117421
6.8575 0.159 0.0898683 0.00949797
7.0165 0.159 0.0792874 0.00764461
7.1755 0.159 0.0706037 0.00612359
7.3345 0.159 0.0635196 0.00488274
7.4935 0.159 0.0577729 0.00387616
7.6525 0.159 0.0531364 0.00306403
7.8115 0.159 0.0494146 0.00241213
7.9705 0.159 0.0464418 0.00189141
8.1295 0.159 0.0440783 0.00147743
8.2885 0.159 0.0422077 0.00114977
8.4475 0.159 0.0407335 0.000891553
8.6065 0.159 0.0395766 0.000688905
8.7655 0.159 0.0386723 0.000530503
8.9245 0.159 0.0379681 0.000407163
9.0835 0.159 0.0374341 0.000313627
9.2425 0.159 0.0370194 0.000240999
9.4015 0.159 0.036698 0.000184688
9.5605 0.159 0.0364495 0.000141161
9.7195 0.159 0.036258 0.000107616
9.8785 0.159 0.0361108 8.18377e-05
10.0375 0.159 0.035998 6.20822e-05
10.1965 0.159 0.035914 4.73645e-05
10.3555 0.159 0.0358478 3.57722e-05
10.5145 0.159 0.0357975 2.69554e-05
10.6735 0.159 0.0357593 2.02663e-05
10.8325 0.159 0.0357304 1.52035e-05
10.9915 0.159 0.0357085 1.13807e-05
11.1505 0.159 0.0356921 8.50094e-06
11.3095 0.159 0.0356797 6.33642e-06
11.4685 0.159 0.0356705 4.71316e-06
11.6275 0.159 0.0356636 3.50585e-06
11.7865 0.159 0.0356585 2.61731e-06
11.9455 0.159 0.0356547 1.9507e-06
12.1045 0.159 0.0356519 1.45148e-06
12.2635 0.159 0.0356497 1.07827e-06
12.4225 0.159 0.0356481 7.99739e-07
12.5815 0.159 0.0356469 5.92225e-07
12.7405 0.159 0.0356461 4.3787e-07
12.8995 0.159 0.0356454 3.23245e-07
13.0585 0.159 0.0356449 2.38263e-07
13.2175 0.159 0.0356446 1.75354e-07
13.3765 0.159 0.0356443 1.28863e-07
13.5355 0.159 0.0356441 9.45528e-08
13.6945 0.159 0.035644 6.92754e-08
13.8535 0.159 0.0356439 5.06779e-08
14.0125 0.159 0.0356436 0
14.1715 0.159 0.0356436 0
14.3305 0.159 0.0356436 0
14.4895 0.159 0.0356436 0
14.6485 0.159 0.0356436 0
14.8075 0.159 0.0356436 0
14.9665 0.159 0.0356436 0
15.1255 0.159 0.0356436 0
15.2845 0.159 0.0356436 0
15.4435 0.159 0.0356436 0
15.6025 0.159 0.0356436 0
15.7615 0.159 0.0356436 0
15.9205 0.159 0.0356436 0


==> anc/Lc2286pluRatioToD0.txt <==
pT DeltapT RatiotoD0 RatioError
0.1795 0.159 0.359058 0.032309
0.3385 0.159 0.355515 0.0286325
0.4975 0.159 0.351494 0.0237182
0.6565 0.159 0.348567 0.0184808
0.8155 0.159 0.347986 0.0135999
0.9745 0.159 0.350548 0.0094468
1.1335 0.159 0.356783 0.00618139
1.2925 0.159 0.366724 0.00410429
1.4515 0.159 0.380476 0.00394045
1.6105 0.159 0.397718 0.00426943
1.7695 0.159 0.418208 0.00448825
1.9285 0.159 0.441761 0.00458393
2.0875 0.159 0.468157 0.00460575
2.2465 0.159 0.496778 0.00496657
2.4055 0.159 0.527769 0.00528612
2.5645 0.159 0.560829 0.00559799
2.7235 0.159 0.595649 0.00593623
2.8825 0.159 0.632287 0.00671934
3.0415 0.159 0.670052 0.00762769
3.2005 0.159 0.708586 0.00870206
3.3595 0.159 0.74751 0.00998823
3.5185 0.159 0.786412 0.0115389
3.6775 0.159 0.824511 0.0133955
3.8365 0.159 0.860743 0.015577
3.9955 0.159 0.895409 0.0181974
4.1545 0.159 0.927925 0.0213369
4.3135 0.159 0.957631 0.0250815
4.4725 0.159 0.983783 0.0295192
4.6315 0.159 1.00556 0.0347317
4.7905 0.159 1.02205 0.0407836
4.9495 0.159 1.03231 0.0477068
5.1085 0.159 1.0354 0.0554814
5.2675 0.159 1.03045 0.0640153
5.4265 0.159 1.01679 0.073129
5.5855 0.159 0.994044 0.0825501
5.7445 0.159 0.962277 0.0919261
5.9035 0.159 0.92208 0.100861
6.0625 0.159 0.874614 0.108973
6.2215 0.159 0.82156 0.115959
6.3805 0.159 0.76588 0.121585
6.5395 0.159 0.709534 0.125941
6.6985 0.159 0.653977 0.129216
6.8575 0.159 0.600928 0.131634
7.0165 0.159 0.551711 0.133467
7.1755 0.159 0.507198 0.134981
7.3345 0.159 0.467824 0.136405
7.4935 0.159 0.433653 0.137911
7.6525 0.159 0.40447 0.139609
7.8115 0.159 0.379873 0.141558
7.9705 0.159 0.359359 0.143778
8.1295 0.159 0.342385 0.146258
8.2885 0.159 0.328421 0.148973
8.4475 0.159 0.316972 0.151889
8.6065 0.159 0.307596 0.15497
8.7655 0.159 0.299911 0.15818
8.9245 0.159 0.293592 0.161488
9.0835 0.159 0.288449 0.164873
9.2425 0.159 0.284151 0.168301
9.4015 0.159 0.280523 0.171753
9.5605 0.159 0.277428 0.175213
9.7195 0.159 0.274758 0.17867
9.8785 0.159 0.272421 0.18211
10.0375 0.159 0.270357 0.185533
10.1965 0.159 0.268524 0.188933
10.3555 0.159 0.266841 0.192296
10.5145 0.159 0.265297 0.195625
10.6735 0.159 0.263865 0.198917
10.8325 0.159 0.262524 0.202169
10.9915 0.159 0.261259 0.205382
11.1505 0.159 0.260057 0.208552
11.3095 0.159 0.258908 0.211681
11.4685 0.159 0.257803 0.214768
11.6275 0.159 0.256739 0.217813
11.7865 0.159 0.255709 0.220817
11.9455 0.159 0.25471 0.223778
12.1045 0.159 0.253738 0.226699
12.2635 0.159 0.252791 0.229578
12.4225 0.159 0.251867 0.232418
12.5815 0.159 0.250965 0.235218
12.7405 0.159 0.250082 0.237979
12.8995 0.159 0.249219 0.240702
13.0585 0.159 0.248374 0.243386
13.2175 0.159 0.247546 0.246034
13.3765 0.159 0.246734 0.248645
13.5355 0.159 0.245937 0.25122
13.6945 0.159 0.245156 0.25376
13.8535 0.159 0.244389 0.256266
14.0125 0.159 0.243634 0.258737
14.1715 0.159 0.242895 0.261176
14.3305 0.159 0.242168 0.263581
14.4895 0.159 0.241454 0.265955
14.6485 0.159 0.240752 0.268296
14.8075 0.159 0.240061 0.270607
14.9665 0.159 0.239382 0.272888
15.1255 0.159 0.238714 0.275139
15.2845 0.159 0.238056 0.277361
15.4435 0.159 0.237409 0.279553
15.6025 0.159 0.236772 0.281718
15.7615 0.159 0.236144 0.283856
15.9205 0.159 0.235526 0.285966


==> anc/psi2SSpecBinned090.txt <==
pT DeltapT dNdpT dNdpTError
1 1 0.000126387 1.67064e-05
3 1 0.000199579 2.87941e-05
5 1 9.73114e-05 1.46638e-05
9 3 1.00835e-05 1.89561e-06

